Blinking Molecule Tracking

We discuss a method for tracking individual molecules which globally optimizes the likelihood of the connections between molecule positions fast and with high reliability even for high spot densities and blinking molecules. Our method works with cost functions which can be freely chosen to combine costs for distances between spots in space and time and which can account for the reliability of positioning a molecule. To this end, we describe a top-down polyhedral approach to the problem of tracking many individual molecules. This immediately yields an effective implementation using standard linear programming solvers. Our method can be applied to 2D and 3D tracking.

==> anc/tracking.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Copyright (c) 2012, Andreas Karrenbauer (andreas.karrenbauer@uni-konstanz.de)
% Copyright (c) 2012, Christoph Kölbl (christoph.koelbl@uni-konstanz.de)
% Copyright (c) 2012, Dominik Wöll (dominik.woell@uni-konstanz.de)
% All rights reserved.
%
% Redistribution and use in source and binary forms, with or without
% modification, are permitted provided that the following conditions are met:
%     * Redistributions of source code must retain the above copyright
%       notice, this list of conditions and the following disclaimer.
%     * Redistributions in binary form must reproduce the above copyright
%       notice, this list of conditions and the following disclaimer in the
%       documentation and/or other materials provided with the distribution.
%     * The name of the author may not be used to endorse or promote products
%       derived from this software without specific prior written permission.
%
% THIS SOFTWARE IS PROVIDED BY THE AUTHOR ''AS IS'' AND ANY EXPRESS OR IMPLIED
% WARRANTIES, INCLUDING, BUT NOT LIMITED TO, THE IMPLIED WARRANTIES OF
% MERCHANTABILITY AND FITNESS FOR A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO
% EVENT SHALL THE AUTHOR BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
% SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED TO,
% PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR PROFITS;
% OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF LIABILITY,
% WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING NEGLIGENCE OR
% OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS SOFTWARE, EVEN IF
% ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function [track]=tracking(pos,R,T,minlen,costfcn,joinradius,useQF,weightfcn)

%% important information:
%
% Procedure requires the IBM ILOG CPLEX Optimizer as linear solver which can 
% be obtained free of charge for academic use from the IBM homepage.
%
%
%% input variables:
%
% pos: Matrix with spot positioning data in the following structure
%     [frame number, x-position, y-position, spot quality (optional)]
%     example:
%     1 234.1 367.4 0.80
%     1 345.2 122.5 0.91
%     2 237.3 365.2 0.75
%     2 340.2 121.9 0.97
%
% R: Maximum allowed step length for automatic tracking (in units of x- and
%    y-position)
%
% T: Maximum number of frames between position belonging to the same track
%
% minlen: Minimum length of a track (shorter tracks will be deleted directly)
%
% costfcn: cost function with spatial and temporal coordinates,
%          e.g. costfcn='x.^2+y.^2+t.^2'.
%
% joinradius: join radius; set to 0 if not used
%
% useQF: if weight function for spot quality is used 1, else 0
%
% weightfnc: function with quality variable 'q', e.g. 'q.^(1/2)'
%
%% example:
% [track]=tracking(pos,5,5,3,'x.^2+y.^2+t.^2',0,0,'');
%
%% Matlab code:

costs = inline(costfcn,'x','y','t');
pos = pos(pos(:,1)>0,:);
n=size(pos,1);

Quality_function = inline(weightfcn,'q');
if size(pos,2)<4 || useQF==0
	p=costs(R,R,T)*ones(n,1);
else
	p=costs(R,R,T)*Quality_function(pos(:,4));
end
[arcs,m] = generate_arcs( pos, R, T, joinradius );
disp('Arcs constructed');

E1=speye(n);
c = costs( pos(arcs(:,2),2)-pos(arcs(:,1),2),...
           pos(arcs(:,2),3)-pos(arcs(:,1),3),...
           pos(arcs(:,2),1)-pos(arcs(:,1),1) );
links = pos(arcs(:,2),1)==pos(arcs(:,1),1);
c(links) = c(links) + 0.5*(p(arcs(links,1)) + p(arcs(links,2)));
disp('Matrix constructed');

cplex = Cplex('Tracking');
cplex.Model.sense = 'minimize';
Z=spalloc(n,n,n);
disp('Initializing CPLEX');

cplex.addCols([c ; p ; p], [], [], [] );
cplex.addRows(ones(n,1),[E1(:,arcs(:,2)) E1 Z],ones(n,1));
cplex.addRows(ones(n,1),[E1(:,arcs(:,1)) Z E1],ones(n,1));
disp('Solving LP');

cplex.Param.lpmethod.Cur=4;
cplex.solve();
cplex.Param.lpmethod.Cur=2;
disp('Processing solution');

% POSTPROCESSING

successor=zeros(n,1);
first=zeros(n,2);
len=zeros(n,1);
roots=[];
usedarcs=arcs(cplex.Solution.x(1:m)==1,:);
for a = 1:length(usedarcs)
	successor(usedarcs(a,1))=usedarcs(a,2);
	if first(usedarcs(a,1),1)==0
		roots=[roots; usedarcs(a,1)];
		first(usedarcs(a,1),1) = usedarcs(a,1);
	end
	f = first(usedarcs(a,1),1);
	first(usedarcs(a,2),1) = f;
	len(f) = len(f) + 1;
end
disp('Storing tracks');

lr = len(roots(:)) > minlen;
longroots = sortrows([len(roots(lr)) roots(lr)],-1);
first(longroots(:,2),2)=1:size(longroots,1);
usedarcs(:,4) = first(first(usedarcs(:,1),1),2);
usedspots = cplex.Solution.x(m+1:m+n)+cplex.Solution.x(n+m+1:2*n+m) <= 1;
usedspots(usedspots) = first(first(usedspots,1),2)>0;
track = [ pos(usedspots(:),2) pos(usedspots(:),3) ...
          pos(usedspots(:),1) first(first(usedspots(:),1),2)];
track = track(track(:,4)>0,:);
track = sortrows(track,4);
disp('Tracking finished');


function [arcs,m]=generate_arcs( spots, R, T, joinradius)
arcs = zeros(10,3);
m=0;
n = size(spots,1);
minx = min( spots(:,2) );
miny = min( spots(:,3) );
maxx = max( spots(:,2) );
maxy = max( spots(:,3) );
width = maxx - minx;
height = maxy - miny;
fieldwidth = R;
xfields = floor(width/fieldwidth)+1;
yfields = floor(height/fieldwidth)+1;
mg=max(spots(:,1));
candidate = zeros( mg, xfields, yfields );
data = zeros( mg, xfields, yfields, 1 );
coord = zeros(n,4);

for i = 1:n
	t=spots(i,1);
	binx = floor((spots(i,2)-minx)/fieldwidth)+1;
	biny = floor((spots(i,3)-miny)/fieldwidth)+1;
	candidate(t,binx,biny)=candidate(t,binx,biny)+1;
	if candidate(t,binx,biny) > size(data,4)
		data = cat(4, data, zeros(mg, xfields, yfields, size(data,4)));
	end
	data(spots(i,1), binx, biny, candidate(t,binx,biny))=i;
	coord(i,1)=spots(i,1);
	coord(i,2)=binx;
	coord(i,3)=biny;
	coord(i,4)=candidate(t,binx,biny);
end
data=data(:,:,:,1:max(candidate(:)));

for i=1:n
	list = data( coord(i,1),max([1 coord(i,2)-1]):min([coord(i,2)+1 xfields]),...
	             max([1 coord(i,3)-1]):min([coord(i,3)+1 yfields]),:);
	list = list( list > 0 & list ~= i );
	list = list( (spots(i,2)-spots(list(:),2)).^2 +...
	             (spots(i,3)-spots(list(:),3)).^2 < joinradius^2 );
	l = length(list);
	if l > 0
		if m+l > size(arcs,1)
			arcs = [arcs; zeros(m+l,3)];
		end
		arcs(m+(1:l)',1) = list;
		arcs(m+(1:l)',2) = i*ones(l,1);
		arcs(m+(1:l)',3) = m+(1:l)';
		m = m + l;
	end
	list = data( coord(i,1)-1:-1:max([1 coord(i,1)-T]),...
	             max([1 coord(i,2)-1]):min([coord(i,2)+1 xfields]),...
	             max([1 coord(i,3)-1]):min([coord(i,3)+1 yfields]),:);
	list = list(list(:)>0);
	list = list( (spots(i,2)-spots(list(:),2)).^2 +...
	             (spots(i,3)-spots(list(:),3)).^2 < R^2 );
	l = length(list);
	if l > 0
		if m+l > size(arcs,1)
			arcs = [arcs; zeros(m+l,3)];
		end
		arcs(m+(1:l)',1) = list;
		arcs(m+(1:l)',2) = i*ones(l,1);
		arcs(m+(1:l)',3) = m+(1:l)';
		m = m + l;
	end
end
arcs = arcs(1:m,:);

